Equilibria and their stability in an asymmetric duopoly model of Kopel

In this paper, we investigate the equilibria and their stability in an asymmetric duopoly model of Kopel by using several tools based on symbolic computations. We explore the possible positions of the equilibria in Kopel's model. We discuss the possibility of the existence of multiple positive equilibria and establish a necessary and sufficient condition for a given number of equilibria to exist. Furthermore, if the two duopolists adopt the best response reactions or homogeneous adaptive expectations, we establish rigorous conditions for the existence of distinct numbers of positive equilibria for the first time.

==> fig/.ipynb_checkpoints/bifurcation2D-GB-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 111,
   "id": "129bdbd7",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "matplotlib.use('Agg')\n",
    "import matplotlib.pyplot as plt\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "def batch_plot(p,marker_size=0.5,folder='output',xlabel='x',ylabel='y'):\n",
    "    \n",
    "    perc = (10/100)*p['r_resolution']\n",
    "    \n",
    "    X, Y = np.zeros((p['N_iter'],)), np.zeros((p['N_iter'],))\n",
    "    X[0], Y[0] = p['X_init'], p['Y_init']\n",
    "    \n",
    "    r_optvar = p['r_1'] - p['r_0']\n",
    "    for k in range(p['r_resolution']):\n",
    "        if k%perc == 0: print(str(100*k/p['r_resolution']) + '%')\n",
    "        r = p['r_0'] + r_optvar*k/(p['r_resolution'] - 1)\n",
    "        \n",
    "        for n in range(p['N_iter'] - 1):\n",
    "            X[n+1] = p['map_X'](X[n], Y[n], r)\n",
    "            Y[n+1] = p['map_Y'](X[n], Y[n], r)\n",
    "            \n",
    "        ZX = X[p['discard']:]\n",
    "        ZY = Y[p['discard']:]\n",
    "        \n",
    "        info = 'r_%f.png' % r \n",
    "        fig = folder + '/' + info\n",
    "        \n",
    "        plt.plot(ZX, ZY, linestyle='none', marker='.', markersize=marker_size, color='black')\n",
    "        plt.xlabel(xlabel)\n",
    "        plt.ylabel(ylabel,rotation=0);\n",
    "        plt.savefig(fig,dpi=500,bbox_inches ='tight')\n",
    "        plt.show()\n",
    "        plt.close()\n",
    "\n",
    "    print(str(100.0) + '%')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "id": "068fcb76",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0%\n",
      "10.0%\n",
      "20.0%\n",
      "30.0%\n",
      "40.0%\n",
      "50.0%\n",
      "60.0%\n",
      "70.0%\n",
      "80.0%\n",
      "90.0%\n",
      "100.0%\n"
     ]
    }
   ],
   "source": [
    "p = { # parameters\n",
    "    'N_iter': 2500, # number of iterations of the map\n",
    "    'discard': 2000, # how many initial iterations to discard while drawing\n",
    "    'X_init': 0.5, # initial value of X\n",
    "    'Y_init': 0.5, # initial value of Y\n",
    "    'r_resolution': 100, # x axis resolution\n",
    "    'map_X': None, # X component of the 2D->2D map to be iterated\n",
    "    'map_Y': None, # Y component of the 2D->2D map to be iterated\n",
    "    'r_0': 2.3, # lower limit of x axis\n",
    "    'r_1': 2.5, # upper limit of x axis\n",
    "}\n",
    "\n",
    "ca = 1/2;\n",
    "cb = 1;\n",
    "\n",
    "def map_X(x, y, r):\n",
    "    return x+r*x*(y/(x+y)**2-2*ca*x)\n",
    "\n",
    "def map_Y(x, y, r):\n",
    "    try:\n",
    "        M = x*(4*cb*x**2 + 3*np.sqrt(3)*np.sqrt(8*cb*x**2 + 27) + 27)*cb**2\n",
    "        ret = 2**(1/3)*M**(1/3)/(6*cb) + x**2*cb*2**(2/3)/(3*M**(1/3)) - (2*x)/3\n",
    "    except Exception as e:\n",
    "        print((x,y,M))\n",
    "        ret = 1\n",
    "#         print(e)\n",
    "    return ret\n",
    "\n",
    "p['map_X'] = map_X\n",
    "p['map_Y'] = map_Y\n",
    "\n",
    "batch_plot(p)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "05f69939",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> fig/.ipynb_checkpoints/phrase-GB-batch-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "129bdbd7",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "matplotlib.use('Agg')\n",
    "import matplotlib.pyplot as plt\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "def batch_plot(p,marker_size=0.5,folder='output',xlabel='x',ylabel='y'):\n",
    "    \n",
    "    perc = (10/100)*p['r_resolution']\n",
    "    \n",
    "    X, Y = np.zeros((p['N_iter'],)), np.zeros((p['N_iter'],))\n",
    "    X[0], Y[0] = p['X_init'], p['Y_init']\n",
    "    \n",
    "    r_optvar = p['r_1'] - p['r_0']\n",
    "    for k in range(p['r_resolution']):\n",
    "        if k%perc == 0: print(str(100*k/p['r_resolution']) + '%')\n",
    "        r = p['r_0'] + r_optvar*k/(p['r_resolution'] - 1)\n",
    "        \n",
    "        for n in range(p['N_iter'] - 1):\n",
    "            X[n+1] = p['map_X'](X[n], Y[n], r)\n",
    "            Y[n+1] = p['map_Y'](X[n], Y[n], r)\n",
    "            \n",
    "        ZX = X[p['discard']:]\n",
    "        ZY = Y[p['discard']:]\n",
    "        \n",
    "        info = 'r_%f.png' % r \n",
    "        fig = folder + '/' + info\n",
    "        \n",
    "        plt.plot(ZX, ZY, linestyle='none', marker='.', markersize=marker_size, color='black')\n",
    "        plt.xlabel(xlabel)\n",
    "        plt.ylabel(ylabel,rotation=0);\n",
    "        plt.savefig(fig,dpi=500,bbox_inches ='tight')\n",
    "        plt.show()\n",
    "        plt.close()\n",
    "\n",
    "    print(str(100.0) + '%')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "068fcb76",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0%\n"
     ]
    }
   ],
   "source": [
    "p = { # parameters\n",
    "    'N_iter': 4000, # number of iterations of the map\n",
    "    'discard': 3000, # how many initial iterations to discard while drawing\n",
    "    'X_init': 0.5, # initial value of X\n",
    "    'Y_init': 0.5, # initial value of Y\n",
    "    'r_resolution': 500, # x axis resolution\n",
    "    'map_X': None, # X component of the 2D->2D map to be iterated\n",
    "    'map_Y': None, # Y component of the 2D->2D map to be iterated\n",
    "    'r_0': 2.2, # lower limit of x axis\n",
    "    'r_1': 2.35, # upper limit of x axis\n",
    "}\n",
    "\n",
    "ca = 1/2;\n",
    "cb = 1;\n",
    "\n",
    "def map_X(x, y, r):\n",
    "    return x+r*x*(y/(x+y)**2-2*ca*x)\n",
    "\n",
    "def map_Y(x, y, r):\n",
    "    try:\n",
    "        M = x*(4*cb*x**2 + 3*np.sqrt(3)*np.sqrt(8*cb*x**2 + 27) + 27)*cb**2\n",
    "        ret = 2**(1/3)*M**(1/3)/(6*cb) + x**2*cb*2**(2/3)/(3*M**(1/3)) - (2*x)/3\n",
    "    except Exception as e:\n",
    "        print((x,y,M))\n",
    "        ret = 1\n",
    "#         print(e)\n",
    "    return ret\n",
    "\n",
    "p['map_X'] = map_X\n",
    "p['map_Y'] = map_Y\n",
    "\n",
    "batch_plot(p,xlabel='$q_1$',ylabel='$q_2$')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "05f69939",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> fig/.ipynb_checkpoints/portrait-GB-batch-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "129bdbd7",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')\n",
    "\n",
    "def iterate_map(p,plot='XY',marker_size=0.05,fig='bif_2d.png',xlabel='r',ylabel='xy'):\n",
    "    \n",
    "    perc = (10/100)*p['r_resolution']\n",
    "    \n",
    "    X, Y = np.zeros((p['N_iter'],)), np.zeros((p['N_iter'],))\n",
    "    X[0], Y[0] = p['X_init'], p['Y_init']\n",
    "    \n",
    "    r_optvar = p['r_1'] - p['r_0']\n",
    "    for k in range(p['r_resolution']):\n",
    "        if k%perc == 0: print(str(100*k/p['r_resolution']) + '%')\n",
    "        r = p['r_0'] + r_optvar*k/(p['r_resolution'] - 1)\n",
    "        \n",
    "        for n in range(p['N_iter'] - 1):\n",
    "            X[n+1] = p['map_X'](X[n], Y[n], r)\n",
    "            Y[n+1] = p['map_Y'](X[n], Y[n], r)\n",
    "        \n",
    "        if 'X' in plot:\n",
    "            ZX = X[p['discard']:]\n",
    "            plt.plot(r*np.ones(ZX.shape), ZX, linestyle='none',\n",
    "                    marker='.', markersize=marker_size, color='red')\n",
    "        if 'Y' in plot:\n",
    "            ZY = Y[p['discard']:]\n",
    "            plt.plot(r*np.ones(ZY.shape), ZY, linestyle='none',\n",
    "                    marker='.', markersize=marker_size, color='blue')\n",
    "        \n",
    "    print(str(100.0) + '%')\n",
    "    plt.xlabel(xlabel)\n",
    "    plt.ylabel(ylabel,rotation=0);\n",
    "    plt.savefig(fig,dpi=500)\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "068fcb76",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.0%\n",
      "10.0%\n",
      "20.0%\n",
      "30.0%\n",
      "40.0%\n",
      "50.0%\n",
      "60.0%\n",
      "70.0%\n",
      "80.0%\n",
      "90.0%\n",
      "100.0%\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "p = { # parameters\n",
    "    'N_iter': 2500, # number of iterations of the map\n",
    "    'discard': 2000, # how many initial iterations to discard while drawing\n",
    "    'X_init': 0.5, # initial value of X\n",
    "    'Y_init': 0.5, # initial value of Y\n",
    "    'r_resolution': 1000, # x axis resolution\n",
    "    'map_X': None, # X component of the 2D->2D map to be iterated\n",
    "    'map_Y': None, # Y component of the 2D->2D map to be iterated\n",
    "    'r_0': 2.31, # lower limit of x axis\n",
    "    'r_1': 2.32, # upper limit of x axis\n",
    "}\n",
    "\n",
    "ca = 1/2;\n",
    "cb = 1;\n",
    "\n",
    "def map_X(x, y, r):\n",
    "    return x+r*x*(y/(x+y)**2-2*ca*x)\n",
    "\n",
    "def map_Y(x, y, r):\n",
    "    try:\n",
    "        M = x*(4*cb*x**2 + 3*np.sqrt(3)*np.sqrt(8*cb*x**2 + 27) + 27)*cb**2\n",
    "        ret = 2**(1/3)*M**(1/3)/(6*cb) + x**2*cb*2**(2/3)/(3*M**(1/3)) - (2*x)/3\n",
    "    except Exception as e:\n",
    "        print((x,y,M))\n",
    "        ret = 1\n",
    "#         print(e)\n",
    "    return ret\n",
    "\n",
    "p['map_X'] = map_X\n",
    "p['map_Y'] = map_Y\n",
    "\n",
    "#iterate_map(p)\n",
    "iterate_map(p,plot='X',fig='test.png',ylabel='$q_1$',xlabel='$K$')\n",
    "#iterate_map(p,plot='Y',fig='bif-gb-y-5.png',ylabel='$q_2$',xlabel='$K$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "05f69939",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

